AMUSE: Audio-Visual Benchmark and Alignment Framework for Agentic Multi-Speaker Understanding

Recent multimodal large language models (MLLMs) such as GPT-4o and Qwen3-Omni show strong perception but struggle in multi-speaker, dialogue-centric settings that demand agentic reasoning tracking who speaks, maintaining roles, and grounding events across time. These scenarios are central to multimodal audio-video understanding, where models must jointly reason over audio and visual streams in applications such as conversational video assistants and meeting analytics. We introduce AMUSE, a benchmark designed around tasks that are inherently agentic, requiring models to decompose complex audio-visual interactions into planning, grounding, and reflection steps. It evaluates MLLMs across three modes zero-shot, guided, and agentic and six task families, including spatio-temporal speaker grounding and multimodal dialogue summarization. Across all modes, current models exhibit weak multi-speaker reasoning and inconsistent behavior under both non-agentic and agentic evaluation. Motivated by the inherently agentic nature of these tasks and recent advances in LLM agents, we propose RAFT, a data-efficient agentic alignment framework that integrates reward optimization with intrinsic multimodal self-evaluation as reward and selective parameter adaptation for data and parameter efficient updates. Using RAFT, we achieve up to 39.52\% relative improvement in accuracy on our benchmark. Together, AMUSE and RAFT provide a practical platform for examining agentic reasoning in multimodal models and improving their capabilities.

==> latex_template-main/tools/convert.py <==
# For licensing see accompanying LICENSE file.
# Copyright (C) 2025 Apple Inc. All Rights Reserved.

import re
import argparse
import shutil
import pathlib

import utils
from utils import APPLE_BODY_TEMPLATE


def convert_tex(
    input_file: pathlib.Path, output_file: pathlib.Path, conference: str | None = None
) -> bool:
    print(f"Reading source file: {input_file}")
    try:
        with input_file.open("r", encoding="utf-8") as f:
            source_content = f.read()
    except FileNotFoundError:
        print(f"Error: Input file not found at {input_file}")
        return False

    conference = conference or utils.guess_conference(source_content)
    if conference is not None:
        assert conference in utils.SUPPORTED_CONFERENCES

    content_no_abstract, abstract_text = utils.get_abstract(source_content, remove=True)

    source_preamble = utils.get_preamble(source_content)
    if not source_preamble:
        print("Error: Could not find preamble.")
        return False

    source_preamble, title_text = utils.extract_balanced_block(
        source_preamble, r"\\title", remove=True
    )
    source_preamble, author_block = utils.extract_balanced_block(
        source_preamble, r"\\author", remove=True
    )
    authors, correspondence = utils.parse_authors(author_block, conference=conference)
    print(f"\nAuthors found:\n{authors}")

    content_no_abstract, bibliography_file = utils.extract_balanced_block(
        content_no_abstract, command=r"\\bibliography", remove=True
    )
    bibliography_line = (
        f"\\bibliography{{{bibliography_file}}}"
        if bibliography_file
        else "% \\bibliography{...} NOT FOUND"
    )

    content_no_abstract, bibstyle = utils.extract_balanced_block(
        content_no_abstract, command=r"\\bibliographystyle", remove=True
    )
    bibstyle_line = (
        f"\\bibliographystyle{{{bibstyle}}}"
        if bibstyle
        else "\\bibliographystyle{plainnat}"
    )

    _, body = utils.get_body(content_no_abstract, remove=False)
    if body:
        body = re.sub(r"\\maketitle", "", body, count=1).strip()
    else:
        body = "% Document body not found."

    # --- BIBLIOGRAPHY PLACEMENT LOGIC ---
    bibliography_commands = f"\n% INSERTING BIBLIOGRAPHY BEFORE APPENDIX\n{bibstyle_line}\n{bibliography_line}\n"

    found_appendix = False
    for appendix_marker in [r"(\\appendix)", r"(\\input{appendix})"]:
        body_parts = re.split(appendix_marker, body, maxsplit=1)
        if len(body_parts) == 3:
            # Appendix found: [main_content, [appendix_marker], appendix_content]
            found_appendix = True
            body_parts = [body_parts[0].strip(), body_parts[1] + body_parts[2]]
            break

    if found_appendix:
        main_body_part = body_parts[0]
        appendix_part = body_parts[1]
        final_body = f"{main_body_part}\n{bibliography_commands}\n{appendix_part}"
        print("\nFound appendix. Placing bibliography before it.")
    else:
        # No appendix found
        final_body = f"{body.strip()}\n{bibliography_commands}"
        print("\nNo appendix found. Placing bibliography at the end of the body.")
    # --- END OF PLACEMENT LOGIC ---

    merged_preamble = utils.merge_preambles(source_preamble, utils.apple_preamble())
    final_content = (
        utils.apple_documentclass()
        + merged_preamble
        + APPLE_BODY_TEMPLATE.format(
            title=title_text,
            authors=authors,
            abstract=abstract_text,
            correspondence=correspondence,
            body=final_body,
        )
    )

    try:
        with output_file.open("w", encoding="utf-8") as f:
            f.write(final_content)
        print(f"\nSuccessfully converted to Apple MLR format!")
        print(f"Output written to: {output_file}")
        return True
    except Exception as e:
        print(f"Error writing to output file: {e}")
        return False


def move_files(folder: pathlib.Path) -> None:
    try:
        pwd = utils.root_project_dir()
        shutil.copytree(pwd / "template", folder, dirs_exist_ok=True)
        utils.print_color(
            f"Folder created at {folder}. Contains everything you need for Overleaf.",
            "yellow",
        )
    except Exception as e:
        print(f"Error writing to output folder: {e}")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="Convert a LaTeX preprint to the Apple MLR template with intelligent preamble merging.",
        formatter_class=argparse.RawTextHelpFormatter,
    )
    parser.add_argument("input", type=pathlib.Path, help="Path to the input .tex file.")
    parser.add_argument(
        "-o",
        "--output",
        type=pathlib.Path,
        help="Path to the output .tex file. Defaults to 'input_apple.tex'.",
    )
    parser.add_argument(
        "-f",
        "--folder",
        type=pathlib.Path,
        help="Path to an output folder. If set, main_apple.tex is saved "
        "together with the required files for compliation.",
    )
    parser.add_argument(
        "--conference",
        type=str,
        help=f"The original conference template. Supports: {utils.SUPPORTED_CONFERENCES}",
        default=None,
    )
    args = parser.parse_args()

    if args.folder:
        args.folder.mkdir(exist_ok=True, parents=True)
        args.output = args.folder / "main_apple.tex"
    elif not args.output:
        args.output = pathlib.Path(str(args.input).replace(".tex", "_apple.tex"))

    ret = convert_tex(args.input, args.output, conference=args.conference)

    if args.folder and ret:
        move_files(args.folder)

    utils.print_color(
        """
        ================================================================
        ✨ We don't do magic! ✨ Make sure you check the converted file!
        ================================================================
        """,
        color="green",
    )


==> latex_template-main/tools/make_sample.py <==
# For licensing see accompanying LICENSE file.
# Copyright (C) 2025 Apple Inc. All Rights Reserved.

import argparse
import pathlib

from utils import (
    APPLE_BODY_TEMPLATE,
    apple_documentclass,
    apple_preamble,
    print_color,
    root_project_dir,
)


def make_sample(output_file: pathlib.Path) -> None:
    """
    Creates a sample tex file.

    :param output_file: The output tex file, defaults to sample.tex.
    """
    authors = r"\author[*]{{Apple Author 1}} \author{{Apple Author 2}}"

    abstract_text = """Lorem ipsum dolor sit amet, consectetur adipiscing elit, sed do eiusmod tempor incididunt ut labore et dolore magna aliqua.
Ut enim ad minim veniam, quis nostrud exercitation ullamco laboris nisi ut aliquip ex ea commodo consequat.
Duis aute irure dolor in reprehenderit in voluptate velit esse cillum dolore eu fugiat nulla pariatur.
Excepteur sint occaecat cupidatat non proident, sunt in culpa qui officia deserunt mollit anim id est laborum.
"""
    final_body = r"""    
\section{Introduction}

\section{Regular Font Tests}
Regular text: Testing -- (en-dash) and --- (em-dash) ligatures here.
Also testing \textbf{bold text: Testing -- (en-dash) and --- (em-dash) ligatures here.}

\section*{Direct Font Commands}
{\fontfamily{sfpro}\selectfont Regular SF Pro: Testing -- and --- ligatures. Question mark: ?}

{\fontfamily{sfpro}\bfseries\selectfont Bold SF Pro: Testing -- and --- ligatures. Question mark: ?}

{\fontfamily{sfpro}\itshape\selectfont Italic SF Pro: Testing -- and --- ligatures. Question mark: ?}
"""

    correspondence = r"Apple Author 1: \url{{apple_author_1@apple.com}}; Apple Author 2: \url{{apple_author_2@apple.com}}"

    final_content = (
        apple_documentclass()
        + apple_preamble()
        + APPLE_BODY_TEMPLATE.format(
            title="Lorem Ipsum Dolor Sit Amet, Consectetur Adipiscing Elit",
            authors=authors,
            abstract=abstract_text,
            correspondence=correspondence,
            body=final_body,
        )
    )

    try:
        with output_file.open("w", encoding="utf-8") as f:
            f.write(final_content)
        print_color(f"\nSample written to: {output_file}", "green")
    except Exception as e:
        print_color(f"Error writing to output file: {e}", "red")


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="Create a sample tex file.",
        formatter_class=argparse.RawTextHelpFormatter,
    )
    parser.add_argument(
        "-o",
        "--output",
        type=pathlib.Path,
        default=root_project_dir() / "sample.tex",
        help="Path to the output .tex file. Defaults to 'sample.tex'.",
    )
    args = parser.parse_args()
    make_sample(args.output)


==> latex_template-main/tools/reduce_font_files_size.sh <==
#!/usr/bin/env bash
set -euo pipefail

# Usage: ./subset_fonts.sh /path/to/rootfolder

ROOTFOLDER="${1:-}"
if [[ -z "$ROOTFOLDER" ]]; then
  echo "Usage: $0 /path/to/rootfolder"
  exit 1
fi

TEXT_FILE="/tmp/all_text.txt"
INPUT_STORE_DIR="template/store"
OUTPUT_STORE_DIR="$ROOTFOLDER/store"

# Recursively find all .tex and .bbl files and combine into one text file
find "$ROOTFOLDER" -type f \( -name "*.tex" -o -name "*.bbl" \) -exec cat {} + > "$TEXT_FILE" || {
  echo "No .tex or .bbl files found in $ROOTFOLDER"
  exit 1
}

# Fonts to subset
FONTS=("SF-Pro.ttf" "SF-Pro-Italic.ttf" "SF-Pro-Display-Bold.ttf")

for FONT in "${FONTS[@]}"; do
  INPUT_FONT="$INPUT_STORE_DIR/$FONT"
  OUTPUT_FONT="$OUTPUT_STORE_DIR/$FONT"

  if [[ ! -f "$INPUT_FONT" ]]; then
    echo "⚠️  Font not found: $INPUT_FONT"
    continue
  fi

  ORIGINAL_SIZE=$(stat -f%z "$INPUT_FONT")   # macOS
  # For Linux use: ORIGINAL_SIZE=$(stat -c%s "$INPUT_FONT")
  echo "🔧 Subsetting $INPUT_FONT ..."

  pyftsubset "$INPUT_FONT" \
    --output-file="$OUTPUT_FONT" \
    --text-file="$TEXT_FILE" \
    --layout-features='*' \
    --glyph-names \
    --symbol-cmap \
    --legacy-cmap \
    --notdef-glyph \
    --notdef-outline \
    --drop-tables="FFTM,DSIG" \
    --no-hinting 2>/dev/null

  NEW_SIZE=$(stat -f%z "$OUTPUT_FONT")       # macOS
  # For Linux use: NEW_SIZE=$(stat -c%s "$OUTPUT_FONT")
  REDUCTION=$(echo "scale=1; ($ORIGINAL_SIZE - $NEW_SIZE)/$ORIGINAL_SIZE*100" | bc)

  echo "✅  Done: $OUTPUT_FONT (reduced size by $REDUCTION%, from $ORIGINAL_SIZE to $NEW_SIZE bytes)"
done

echo "All fonts processed successfully."

==> latex_template-main/tools/utils.py <==
# For licensing see accompanying LICENSE file.
# Copyright (C) 2025 Apple Inc. All Rights Reserved.

import re
import pathlib


APPLE_CLS_FILE = "applemlr.cls"
APPLE_PREAMBLE_FILE = "apple_preamble.tex"

APPLE_BODY_TEMPLATE = r"""
% --- EXTRACTED CONTENT GOES HERE ---

\title{{{title}}}

{authors}

\affiliation{{Apple}}

\abstract{{
{abstract}
}}

% --- METADATA ---
\metadata[Code]{{\url{{https://github.com/apple/ml-YOURREPONAME}}}}
\metadata[Correspondence]{{\sffamily {correspondence}}}
\date{{\sffamily\today}}

\begin{{document}}

\maketitle

{body}

\applefootnote{{ \textcolor{{textgray}}{{\sffamily Apple and the Apple logo are trademarks of Apple Inc., registered in the U.S. and other countries and regions.}}}}

\end{{document}}
"""

PACKAGE_BLOCKLIST = {
    "iclr2022_conference",
    "iclr2023_conference",
    "iclr2024_conference",
    "iclr2025_conference",
    "iclr2026_conference",
    "neurips_2022",
    "neurips_2023",
    "neurips_2024",
    "cvpr",
    "eccv",
    "acl",
    "times",
    "helvet",
    "courier",
    "lmodern",
    "mathptmx",
    "geometry",
    "hyperref",
    "natbib",
    "babel",
}

OTHER_BLOCKLIST = [
    r"\iclrfinalcopy",
    r"\documentclass{article}",
]


SUPPORTED_CONFERENCES = [
    "iclr",
]


def print_color(text: str, color: str = "green") -> str:
    colors = {
        "black": "\033[30m",
        "red": "\033[91m",
        "green": "\033[92m",
        "yellow": "\033[93m",
        "blue": "\033[94m",
        "magenta": "\033[95m",
        "cyan": "\033[96m",
        "white": "\033[97m",
        "reset": "\033[0m",
    }

    code = colors.get(color.lower(), colors["reset"])
    print(f"{code}{text}{colors['reset']}")


def extract_content(pattern, text, group=1):
    match = re.search(pattern, text, re.DOTALL)
    return match.group(group).strip() if match else ""


# NEW, ROBUST HELPER FUNCTION
def extract_balanced_block(text: str, command: str, remove: bool = False) -> tuple:
    """
    Extracts the full content of a LaTeX command with a braced argument,
    correctly handling nested braces.

    Args:
        text (str): The full LaTeX source.
        command (str): The command to find, e.g., r'\\author'.
        remove (bool): Remove the found block from text

    Returns:
        The content of the block as a string, or None if not found.
    """
    try:
        # Find the starting position of the command's opening brace
        start_pattern = command + r"\s*\{"
        match = re.search(start_pattern, text)
        if not match:
            return text, None

        content_start_index = match.end()
        brace_level = 1

        # Scan the rest of the text to find the matching closing brace
        for i in range(content_start_index, len(text)):
            char = text[i]
            if char == "{":
                brace_level += 1
            elif char == "}":
                brace_level -= 1

            if brace_level == 0:
                content_end_index = i
                found_text = text[content_start_index:content_end_index].strip()
                if remove:
                    beg = match.start()
                    end = content_end_index + len(r"}") + 1
                    text = text[:beg] + text[end:]
                return text, found_text

        # If we reach here, the braces were unbalanced
        return text, None
    except Exception:
        return text, None


def root_project_dir() -> pathlib.Path:
    """Gets the root project directory path.

    Returns:
        pathlib.Path: The absolute path to the project's root directory.
    """
    return pathlib.Path(__file__).resolve().parent.parent.absolute()


def apple_preamble() -> str:
    """Loads the Apple-specific LaTeX preamble from a template file.

    Returns:
        str: The contents of the preamble template file.
    """
    with (root_project_dir() / "template" / APPLE_PREAMBLE_FILE).open("r") as f:
        contents = f.read()
    return contents


def apple_documentclass() -> str:
    """Generates the LaTeX \\documentclass command for the Apple template.

    Returns:
        str: The \\documentclass command string.
    """
    return rf"\documentclass{{{APPLE_CLS_FILE.replace('.cls', '')}}}" + "\n\n"


def get_preamble(text: str) -> str:
    """Extracts the preamble from a LaTeX document string.

    Args:
        text: The full LaTeX document content.

    Returns:
        The preamble portion of the text, including the documentclass.
    """
    preamble = extract_content(r"(\\documentclass.*?)\\begin\{document\}", text)
    return preamble


def get_abstract(text: str, remove: bool = False) -> tuple:
    """Extracts the abstract from a LaTeX document.

    Args:
        text: The LaTeX document content.
        remove: If True, removes the abstract environment from the text.

    Returns:
        A tuple containing the (potentially modified) text and the abstract content.
    """
    pattern = r"\\begin\s*\{abstract\}(.*?)\\end\s*\{abstract\}"
    match = re.search(pattern, text, re.DOTALL)

    if match:
        match_text = match.group(1).strip()
        if remove:
            text = text.replace(match.group(0), "")
    else:
        match_text = ""
    return text, match_text


def get_body(text: str, remove: bool = False) -> tuple:
    """Extracts the main body from a LaTeX document.

    Args:
        text: The LaTeX document content.
        remove: If True, removes the document environment from the text.

    Returns:
        A tuple containing the (potentially modified) text and the body content.
    """
    pattern = r"\\begin\s*\{document\}(.*?)\\end\s*\{document\}"
    match = re.search(pattern, text, re.DOTALL)

    if match:
        match_text = match.group(1).strip()
        if remove:
            text = text.replace(match.group(0), "")
    else:
        match_text = ""
    return text, match_text


def merge_preambles(source_preamble: str, template_preamble: str) -> str:
    """Merges a source preamble into a template preamble.

    Adds unique packages and definitions from the source to the template,
    avoiding duplicates and blocklisted items.

    Args:
        source_preamble: The preamble from the original document.
        template_preamble: The preamble from the target template.

    Returns:
        The merged preamble string.
    """
    print("\n--- Merging Preambles ---")
    template_pkg_pattern = re.compile(r"\\usepackage(?:\[.*?\])?\{(.*?)\}")
    template_packages = set(template_pkg_pattern.findall(template_preamble))
    source_usepackage_pattern = re.compile(r"\\usepackage(?:\[.*?\])?\{.*?\}")
    source_packages_full = source_usepackage_pattern.findall(source_preamble)

    additional_packages = []
    for pkg_line in source_packages_full:
        pkg_name_match = template_pkg_pattern.search(pkg_line)
        if pkg_name_match:
            pkg_names = [p.strip() for p in pkg_name_match.group(1).split(",")]
            if any(p in PACKAGE_BLOCKLIST for p in pkg_names):
                continue
            if all(p in template_packages for p in pkg_names):
                continue
            additional_packages.append(pkg_line)
            print(f"  -> Adding unique package line: {pkg_line}")

    new_preamble = [
        line
        for line in source_preamble.splitlines()
        if not line.strip().startswith("\\usepackage")
    ]

    def should_remove(line):
        if any([line.strip().startswith(o) for o in OTHER_BLOCKLIST]):
            print(f"  -> Removed {line.strip()[:70]} from preamble")
            return True
        return False

    new_preamble = [line for line in new_preamble if not should_remove(line)]

    merged_preamble = template_preamble
    if additional_packages:
        merged_preamble += "\n\n% --- PACKAGES MERGED FROM SOURCE ---\n" + "\n".join(
            additional_packages
        )
    if new_preamble:
        merged_preamble += "\n\n% --- DEFINITIONS MERGED FROM SOURCE ---\n" + "\n".join(
            new_preamble
        )

    print("--- Preamble Merge Complete ---")
    return merged_preamble


def parse_authors(author_block: str, conference: str) -> tuple:
    """Parses an author block from a specific conference format.

    Args:
        author_block: The string containing the author information.
        conference: The conference identifier (e.g., 'iclr').

    Returns:
        A tuple containing the formatted author string and the correspondence
        (email) string.

    Raises:
        AssertionError: If the conference is not supported.
    """
    assert conference in [
        "iclr",
    ], f"Conference {conference} not supported. Add new conference to utils.parse_authors()."
    if conference == "iclr":
        authors, emails = [], []
        for chunk in author_block.split("\\And"):
            chunk = chunk.strip()
            if not chunk:
                continue
            email_match = re.search(r"\\texttt\{(.*?)\}", chunk)
            if email_match:
                emails.append(email_match.group(1))
            name_match = re.match(r"([^\\\{]+)", chunk)
            if name_match:
                name = name_match.group(1).strip().replace("\n", " ").replace("  ", " ")
                authors.append(f"\\author{{{name}}}")
        author_string = "\n".join(authors) + f"\n\\author{{[MANUALLY CHECK!]}}"
        correspondence = (
            "; ".join(emails) if emails else "UPDATE MANUALLY: author@apple.com"
        )
    else:
        # This part is technically unreachable due to the assertion
        raise NotImplementedError(f"Conference {conference} not supported.")
    return author_string, correspondence


def guess_conference(text: str) -> str | None:
    """
    Guess the ML conference (ICLR, NeurIPS, ICML, etc.) based on the LaTeX source.
    """
    patterns = {
        "iclr": [
            r"iclr\d{4}",
            r"iclr[_\-]?\w*",
            r"\\iclrfinalcopy",
        ],
        "neurips": [
            r"neurips",
            r"nips",
            r"\\neuripsfinalcopy",
        ],
        "icml": [
            r"icml\d{4}",
            r"icml[_\-]?\w*",
            r"\\icmlfinalcopy",
        ],
    }

    for conf, pats in patterns.items():
        for pat in pats:
            if re.search(pat, text):
                return conf.lower()

    return None

